Learning Temporal Logic Properties: an Overview of Two Recent Methods

Learning linear temporal logic (LTL) formulas from examples labeled as positive or negative has found applications in inferring descriptions of system behavior. We summarize two methods to learn LTL formulas from examples in two different problem settings. The first method assumes noise in the labeling of the examples. For that, they define the problem of inferring an LTL formula that must be consistent with most but not all of the examples. The second method considers the other problem of inferring meaningful LTL formulas in the case where only positive examples are given. Hence, the first method addresses the robustness to noise, and the second method addresses the balance between conciseness and specificity (i.e., language minimality) of the inferred formula. The summarized methods propose different algorithms to solve the aforementioned problems, as well as to infer other descriptions of temporal properties, such as signal temporal logic or deterministic finite automata.

==> pgfgenerate.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

def get_command_line():
    import sys, shlex
    return ' '.join(shlex.quote(arg) for arg in sys.argv)

def cond_open(file, mode='r', *args, **kwargs):
    """Context manager that doesn't close already opened files.
    Use as following:
        with cond_open(file) as f:
            # do stuff
    """
    import sys, contextlib
    if file == "-":
    	if 'r' in mode: file = sys.stdin
    	else: file = sys.stdout
    if isinstance(file, str): return open(file, mode=mode, *args, **kwargs)
    elif sys.version_info >= (3, 7): return contextlib.nullcontext(file)
    else: return contextlib.contextmanager(lambda: (yield file))()

def get_argument_group(parser, title, **kwargs):
    for group in parser._action_groups:
        if group.title == title:
            if 'description' in kwargs: group.description = kwargs.pop('description')
            return group
    return parser.add_argument_group(title=title, **kwargs)

def opts2str(d):
    """:type d: dict"""
    return ",\n".join(
        (f"{key}" if value is True else f"{key} = {value}")
        for key, value in d.items()
    )


def create_parser_generic():
    """:returns: parser"""
    import sys, argparse
    parser = argparse.ArgumentParser(
        description=r"""
            Generates a chart.
        """,
    	epilog=r"""
            To use this in latex:
            \immediate\write18{\unexpanded{python3 """+sys.argv[0]+""" -o figure.tex --width '0.5\linewidth'}}
            \input{figure.tex}
        """,
    )
    parser.set_defaults(func=lambda args: parser.print_help(file=sys.stderr))

    parser.add_argument('-o', '--output-file', metavar="FILE",
    	default='-',
    	help="generated tex file",
    )

    group_data = get_argument_group(parser,
        title='data arguments',
    )
    group_data.add_argument('--table', metavar="FILE",
        help = r"\addplot[] table[] {FILE}"
    )

    group_axis = get_argument_group(parser,
        title='axis arguments',
    )
    group_axis.add_argument('--width', metavar="LENGTH",
    	default=r'\linewidth',
    	help=r"width of the figure (default: \linewidth)",
    )
    group_axis.add_argument('--title', metavar="OPT",
    )
    group_axis.add_argument('--xlabel', metavar="OPT",
    )
    group_axis.add_argument('--ylabel', metavar="OPT",
    )

    return parser

def create_parser_bubble():
    """:returns: parser"""
    import sys, argparse
    parser = argparse.ArgumentParser(
        parents=[create_parser_generic()], conflict_handler='resolve',
        description=r"""
            Generates a bubble chart.
        """,
    	epilog=r"""
            To use this in latex:
            \immediate\write18{\unexpanded{python3 """+sys.argv[0]+""" -o figure.tex --width '0.5\linewidth'}}
            \input{figure.tex}
            (use simples quotes to quote latex code)
        """,
    )
    parser.set_defaults(func=generate_bubble)

    group_data = get_argument_group(parser,
        title='data arguments',
    )
    group_data.add_argument('--columns', metavar="[FILE:]X_COL:Y_COL:META_COL",
        required=True,
        help = "Column selection. FILE overrides --table.",
    )

    return parser
def generate_bubble(args):
    """:param args: parsed arguments"""
    with cond_open(args.output_file, "w") as f:
        axis_opts = dict()
        axis_opts['width']  = "%s" % args.width
        axis_opts['height'] = "%s" % args.width
        axis_opts['xmin'] = axis_opts['ymin'] = 1
        axis_opts['xmax'] = axis_opts['ymax'] = 8
        axis_opts['xtick'] = axis_opts['ytick'] = "{1,...,8}"
        axis_opts['xticklabels'] = axis_opts['yticklabels'] = "{1,2,3,4,5,6,7,$\emptyset$}"
        axis_opts['enlarge x limits'] = axis_opts['enlarge y limits'] = True
        if args.title:
            axis_opts['title'] = "{%s}" % args.title
            axis_opts['title style'] = r"{font=\footnotesize, inner sep=0pt}"
        if args.xlabel:
            axis_opts['xlabel'] = "{%s}" % args.xlabel
            axis_opts['xlabel near ticks'] = True
        if args.ylabel:
            axis_opts['ylabel'] = "{%s}" % args.ylabel
            axis_opts['ylabel near ticks'] = True

        FILE, X_COL, Y_COL, META_COL = ([args.table]+args.columns.split(":"))[-4:]
        assert FILE is not None

        print(r"""
            % <<<<<<< generated by: """+get_command_line()+r"""
            % required packages: \usepackage{tikz, pgfplots}

            \begin{tikzpicture}
            \begin{axis}
            [
                """+opts2str(axis_opts)+r"""
            ]

            \addplot[scatter=true,
            	only marks,
            	visualization depends on = {sqrt(\thisrow{"""+META_COL+r"""}/148)*0.085*"""+args.width+r""" \as \perpointmarksize},
            	point meta={TeX code symbolic={
            		\ifthenelse{\( \thisrow{"""+X_COL+r"""}>7 \OR \thisrow{"""+Y_COL+r"""}>7 \)}
            		{\edef\pgfplotspointmeta{timeout}}
            		{\edef\pgfplotspointmeta{normal}}
            	}},
            %	scatter,
            	scatter/classes={
            		normal={fill=gray,/tikz/mark size=\perpointmarksize},
            		timeout={fill=red,/tikz/mark size=\perpointmarksize}
            	},
            %	mark options={fill=gray},
            %	scatter/@pre marker code/.style={/tikz/mark size=\perpointmarksize},
            %	scatter/@post marker code/.style={},
            ] table [
            	x={"""+X_COL+r"""},
            	y={"""+Y_COL+r"""},
                col sep=comma,
            ] {"""+FILE+r"""};
            %every mark/.append style={solid, fill=gray},

            % Diagonal
            \draw[black!25,dashed] (rel axis cs:0, 0) -- (rel axis cs:1, 1);

            \end{axis}
            \end{tikzpicture}

            % >>>>>>>
        """, file=f)

def create_parser_loglog():
    """:returns: parser"""
    import sys, argparse
    parser = argparse.ArgumentParser(
        parents=[create_parser_generic()], conflict_handler='resolve',
        description=r"""
            Generates a bubble chart.
        """,
    	epilog=r"""
            To use this in latex:
            \immediate\write18{\unexpanded{python3 """+sys.argv[0]+""" -o figure.tex --width '0.5\linewidth'}}
            \input{figure.tex}
            (use simples quotes to quote latex code)
        """,
    )
    parser.set_defaults(func=generate_loglog)
    parser.set_defaults(parser=parser)

    group_data = get_argument_group(parser,
        title='data arguments',
    )
    group_data.add_argument('--columns', metavar="[FILE:]X_COL:Y_COL",
        default=[], action='append', required=True,
        help = "Column selection. FILE overrides --table.",
    )
    group_data.add_argument('--filter', metavar="EXPR",
        default=[], action='append',
        help = r"Filter table rows based on pgf mathematical expression. Can contain sequences like \thisrow{COL}==N.",
    )
    group_data.add_argument('--keep-only', metavar="COL:VAL",
        default=[], action='append',
        help = "Filter table rows based on string comparison.",
    )
    group_data.add_argument('--discard', metavar="COL:VAL",
        default=[], action='append',
        help = "Filter table rows based on string comparison.",
    )

    group_axis = get_argument_group(parser,
        title='axis arguments',
    )
    group_axis.add_argument('--min', metavar="OPT",
        default="1e0",
    )
    group_axis.add_argument('--max', metavar="OPT",
        # default="1e3",
    )
    group_axis.add_argument('--legends', metavar="OPT[,OPT...]",
        default=[], action='append',
    )
    group_axis.add_argument('--marks', metavar="OPT[,OPT...]",
        default=[], action='append',
    )
    group_axis.add_argument('--colors', metavar="OPT[,OPT...]",
        default=[], action='append',
    )

    return parser
def generate_loglog(args):
    """:param args: parsed arguments"""
    # if args.filter: args.filter = "&&".join(f"({filter})" for filter in args.filter)
    # if not args.filter: args.filter = "true"
    args.legends = ",".join(args.legends)
    args.marks = ",".join(args.marks)
    args.colors = ",".join(args.colors)
    if not args.marks: args.marks = "x"
    with cond_open(args.output_file, "w") as f:
        axis_opts = dict()
        axis_opts['width']  = "%s" % args.width
        axis_opts['height'] = "%s" % args.width
        if args.min:
            axis_opts['xmin'] = axis_opts['ymin'] = args.min
        if args.max:
            axis_opts['xmax'] = axis_opts['ymax'] = args.max
        axis_opts['extra x ticks'] = axis_opts['extra y ticks'] = "{5000}"
        axis_opts['extra x tick labels'] = axis_opts['extra y tick labels'] = r"{\strut s}"
        # axis_opts['enlarge x limits'] = axis_opts['enlarge y limits'] = True
        if args.title:
            axis_opts['title'] = "{%s}" % args.title
            axis_opts['title style'] = r"{font=\footnotesize, inner sep=0pt}"
        if args.xlabel:
            axis_opts['xlabel'] = "{%s}" % args.xlabel
            axis_opts['x label style'] = "{yshift=1mm}"
            axis_opts['xlabel near ticks'] = True
        if args.ylabel:
            axis_opts['ylabel'] = "{%s}" % args.ylabel
            axis_opts['ylabel near ticks'] = True
        if args.legends:
            axis_opts['legend entries'] = "{%s}" % args.legends
            axis_opts['legend style'] = "{font=\scriptsize,legend pos=north west,draw=none}"

        print(r"""
            % <<<<<<< generated by: """+get_command_line()+r"""
            % required packages: \usepackage{tikz, pgfplots}

            \begin{tikzpicture}
            \begin{loglogaxis}
            ["""+opts2str(axis_opts)+r"""]
        """, file=f)

        for c,columns in enumerate(args.columns):
            FILE, X_COL, Y_COL = ([args.table]+columns.split(":"))[-3:]
            assert FILE is not None
            filters       = args.filter[:c+1][-1:]
            keeponlycodes = args.keep_only[:c+1][-1:]
            discardcodes  = args.discard[:c+1][-1:]
            FILTEREXPR = "&&".join(r"(%s)" % filter for filter in filters)
            FILTERCODE = ""
            for criteria, discard in [(keeponlycodes, False), (discardcodes, True)]:
                for criterion in criteria:
                    col, value = criterion.split(":")
                    FILTERCODE = r"\edef\tempa{\thisrow{%s}}\edef\tempb{%s}\ifx\tempa\tempb%s\else%s\fi" % (
                        col, value,
                        r"\def\pgfmathresult{}" if discard else FILTERCODE,
                        FILTERCODE if discard else r"\def\pgfmathresult{}",
                    )

            plot_opts = dict()
            plot_opts['only marks'] = True
            if args.marks:
                plot_opts['mark'] = args.marks.split(',')[:c+1][-1]
            if args.colors:
                plot_opts['color'] = "{%s}" % args.colors.split(',')[:c+1][-1]
            if FILTERCODE:
                plot_opts['x filter/.code'] = "{%s}" % FILTERCODE

            table_opts = dict()
            if FILTEREXPR:
                table_opts['x expr'] = r"{(%s)?\thisrow{%s}:nan}" % (FILTEREXPR, X_COL)
                table_opts['y expr'] = r"{(%s)?\thisrow{%s}:nan}" % (FILTEREXPR, Y_COL)
            else:
                table_opts['x'] = "{%s}" % X_COL
                table_opts['y'] = "{%s}" % Y_COL
            table_opts['col sep'] = "comma"

            print(r"""
                \addplot["""+opts2str(plot_opts)+r"""
                ] table ["""+opts2str(table_opts)+r"""
                ] {"""+FILE+r"""};
            """, file=f)

        print(r"""
            % Diagonal
            \draw[black!25,dashed] (rel axis cs:0, 0) -- (rel axis cs:1, 1);

            \end{loglogaxis}
            \end{tikzpicture}

            % >>>>>>>
        """, file=f)

def create_parser_main():
    """:returns: parser"""
    import sys, argparse
    parser = argparse.ArgumentParser(
        description=r"""
            Generates tex charts.
        """,
    )
    parser.set_defaults(func=lambda args: parser.print_help(file=sys.stderr))

    subparsers_chart = parser.add_subparsers(metavar="CHART",
        title="chart",
        # required=True, # not working
    	help="chart to generate",
    )

    parser_loglog = create_parser_loglog()
    parser_loglog = subparsers_chart.add_parser("loglog",
    	help=parser_loglog.description,
        parents=[parser_loglog], conflict_handler='resolve',
        description=parser_loglog.description,
        epilog=parser_loglog.epilog,
    )

    parser_bubble = create_parser_bubble()
    parser_bubble = subparsers_chart.add_parser("bubble",
    	help=parser_bubble.description,
        parents=[parser_bubble], conflict_handler='resolve',
        description=parser_bubble.description,
        epilog=parser_bubble.epilog,
    )

    return parser




if __name__ == '__main__':
	parser = create_parser_main()
	args = parser.parse_args()
	args.func(args)

